Autonomous Money Supply Strategy Utilizing Control Theory

Decentralized Finance (DeFi) has reshaped the possibilities of reserve banking in the form of the Collateralized Debt Position (CDP). Key to the safety of CDPs is the money supply architecture that enables issued debt to maintain its value. In traditional markets, and with respect to the United States Dollar system, interest rates are set by the Federal Reserve in an attempt to influence the effects of excessive inflation. DeFi enables a more transparent approach that typically relies on interest rates or other debt recovery mechanisms being directly informed by asset price. This research investigates contemporary DeFi money supply and debt management strategies and their limitations. Furthermore, this paper introduces a time-weighted approach to interest rate management that implements a Proportional-Integral-Derivative control system to constantly adapt to market activities and protect the value of issued currency, while addressing observed limitations.

==> data/controllerSim.py <==
import numpy as np
import matplotlib.pyplot as plt

# Constants
REFERENCE_WEIGHT = 0.5
MCR = 100
initial_TCR = 160
KP = 1
KD = 0
TIMESTAMP_INCREMENT = (12*60*60) / (365*24*60*60)
PHI = 4

def calculate_error_signal(weight, reference_weight):
    return weight - reference_weight

def normalize_error(error, reference_weight):
    if error < 0:
        return error / (reference_weight)
    else:
        return error / (1 - reference_weight)

def calculate_proportional_component(error_signal, kp):
    return error_signal * kp

def calculate_error_integral(previous_error_integral, ki, error_signal, timestamp, previous_timestamp):
    return previous_error_integral + ki * error_signal * (timestamp - previous_timestamp)

def calculate_integral_component(error_integral):
    return error_integral

def calculate_derivative_component(error_signal, previous_error_signal, timestamp, previous_timestamp, kd):
    if timestamp - previous_timestamp > 0:
        return (error_signal - previous_error_signal) / (timestamp - previous_timestamp) * kd
    else:
        return 0

def calculate_signal_price(proportional_component, integral_component, derivative_component):
    return proportional_component + integral_component + derivative_component

def calculate_transfer_function_rate(error_signal_controlled):
    return 0.15 * error_signal_controlled / (1 - error_signal_controlled)

def simulate_and_collect_data():

    i = 0
    timestamp = np.zeros(1)
    weight = np.ones(1) * 0.5
    error_signal = np.zeros(1)
    normalized_error = np.zeros(1)
    proportional_component = np.zeros(1)
    error_integral = np.zeros(1)
    integral_component = np.zeros(1)
    derivative_component = np.zeros(1)
    error_signal_controlled = np.zeros(1)
    transfer_function_rate = np.zeros(1)
    TCR = np.zeros(1)
    TCR[0] = initial_TCR

    while TCR[i] / MCR >= 1:
        i += 1
        timestamp = np.append(timestamp, timestamp[i-1] + TIMESTAMP_INCREMENT)
        if weight[i-1] < 0.7:
            weight = np.append(weight, weight[i-1] + 0.01)
        else:
            weight = np.append(weight, 0.7)
        error_signal = np.append(error_signal, calculate_error_signal(weight[i], REFERENCE_WEIGHT))
        normalized_error = np.append(normalized_error, normalize_error(error_signal[i], REFERENCE_WEIGHT))
        proportional_component = np.append(proportional_component, calculate_proportional_component(normalized_error[i], KP))
        TCR = np.append(TCR, TCR[i-1] / (1 + transfer_function_rate[i-1])**(timestamp[i]-timestamp[i-1]))
        if PHI * (TCR[i] / MCR - 1) > 0:
            ki = PHI * (TCR[i] / MCR - 1)
        else:
            ki = 0
        error_integral = np.append(error_integral, calculate_error_integral(error_integral[i-1], ki, normalized_error[i], timestamp[i], timestamp[i-1]))
        integral_component = np.append(integral_component, calculate_integral_component(error_integral[i]))
        if isinstance(normalized_error[i], np.ndarray):
            previous_error_signal = normalized_error[i-1]
        else:
            previous_error_signal = 0
        derivative_component = np.append(derivative_component, calculate_derivative_component(normalized_error[i], previous_error_signal, timestamp[i], timestamp[i-1], KD))
        error_signal_controlled = np.append(error_signal_controlled, calculate_signal_price(proportional_component[i], integral_component[i], derivative_component[i]))
        transfer_function_rate = np.append(transfer_function_rate, calculate_transfer_function_rate(error_signal_controlled[i]))

    return timestamp, transfer_function_rate, TCR / MCR

def plot_results(timestamp, transfer_function_rate, tcr_mcr_ratio):
    fig, ax1 = plt.subplots(figsize=(10, 6))

    ax1.plot(timestamp, transfer_function_rate * 100, label='Interest Rate (%)', color='tab:blue')
    ax1.set_xlabel('Time (years)')
    ax1.set_ylabel('Interest Rate (%)', color='tab:blue')
    ax1.tick_params(axis='y', labelcolor='tab:blue')

    plt.grid()

    ax2 = ax1.twinx()
    ax2.plot(timestamp, tcr_mcr_ratio, label='TCR/MCR Ratio', color='tab:red')
    ax2.set_ylabel('TCR/MCR Ratio', color='tab:red')
    ax2.tick_params(axis='y', labelcolor='tab:red')

    plt.title('Interest Rate and TCR/MCR Ratio Over Time')
    plt.savefig('controllerSim160.png')

timestamp, transfer_function_rate, tcr_mcr_ratio = simulate_and_collect_data()
plot_results(timestamp, transfer_function_rate, tcr_mcr_ratio)

print("transfer_function_rate:", transfer_function_rate[len(transfer_function_rate)-1])

==> data/crvusd-usd-max.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Load your data
df = pd.read_csv('crvusd-usd-max.csv')

# Convert snapped_at to datetime if it's not already
df['snapped_at'] = pd.to_datetime(df['snapped_at'])

# Make sure the snapped_at column has a UTC timezone
df['snapped_at'] = df['snapped_at'].dt.tz_convert('UTC')

# Filter data for the last year
one_year_ago = pd.Timestamp.now().tz_localize('UTC') - pd.Timedelta(days=365)

# Make sure one_year_ago is timezone-aware
one_year_ago = one_year_ago.tz_convert('UTC')

df_last_year = df[df['snapped_at'] > one_year_ago]

# Plot market cap over time
fig, ax1 = plt.subplots(figsize=(12,6))

color1 = 'green'
ax1.set_xlabel('Date', color='black')
ax1.set_ylabel('Market Cap ($)', color='black')
line1 = ax1.plot(df_last_year['snapped_at'], df_last_year['market_cap'], color=color1, label='Market Cap')
ax1.tick_params(axis='both', colors='black', labelcolor='black')

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color2 = 'blue'
ax2.set_ylabel('Price ($)', color='black')  # we already handled the x-label with ax1
line2 = ax2.plot(df_last_year['snapped_at'], df_last_year['price'], color=color2, label='Price')
ax2.tick_params(axis='y', colors='black', labelcolor='black')

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.title('$crvUSD Price and Market Cap Over Time', color='black')
plt.grid(True)

# Add legend
lines = line1 + line2
labels = [l.get_label() for l in lines]
ax1.legend(lines, labels, loc='upper left')

# Save the plot as a PNG file
plt.savefig('crvUSD_data.png')


==> data/kiSim.py <==
import numpy as np
import matplotlib.pyplot as plt

# Constants
REFERENCE_WEIGHT = 0.5
MCR = 108
KP = 15e-2
INITIAL_KD = 0
TIMESTAMP_INCREMENT = (12*60*60) / (365*24*60*60)

def calculate_error_signal(weight, reference_weight):
    return weight - reference_weight

def normalize_error(error, reference_weight):
    return error / (-reference_weight if error < 0 else (1 - reference_weight))

def calculate_proportional_component(error_signal, kp):
    return error_signal * kp

def calculate_error_integral(previous_error_integral, error_signal, timestamp, previous_timestamp):
    return previous_error_integral + error_signal * (timestamp - previous_timestamp)

def calculate_integral_component(error_integral, ki):
    return error_integral * ki

def calculate_derivative_component(error_signal, previous_error_signal, timestamp, previous_timestamp, kd):
    if timestamp - previous_timestamp > 0:
        return (error_signal - previous_error_signal) / (timestamp - previous_timestamp) * kd
    else:
        return 0

def calculate_signal_price(proportional_component, integral_component, derivative_component):
    return proportional_component + integral_component + derivative_component

def calculate_transfer_function_rate(error_signal_controlled):
    return error_signal_controlled / (1 - error_signal_controlled)

def simulate_and_collect_data():
    tcr_mcr_ratios = []
    phi_values = []

    for initial_TCR in np.linspace(1.1 * MCR, 1.5 * MCR, num=10):
        last_timestamp = 2
        phi = 0.1

        while last_timestamp > 1:
            i = 0
            timestamp = np.zeros(1)
            weight = np.ones(1) * 0.5
            error_signal = np.zeros(1)
            normalized_error = np.zeros(1)
            proportional_component = np.zeros(1)
            error_integral = np.zeros(1)
            integral_component = np.zeros(1)
            derivative_component = np.zeros(1)
            error_signal_controlled = np.zeros(1)
            transfer_function_rate = np.zeros(1)
            TCR = np.zeros(1)
            TCR[0] = initial_TCR

            while TCR[i] / MCR >= 1:
                i += 1
                timestamp = np.append(timestamp, timestamp[i-1] + TIMESTAMP_INCREMENT)
                if weight[i-1] < 0.7:
                    weight = np.append(weight, weight[i-1] + 0.01)
                else:
                    weight = np.append(weight, 0.7)
                error_signal = np.append(error_signal, calculate_error_signal(weight[i], REFERENCE_WEIGHT))
                normalized_error = np.append(normalized_error, normalize_error(error_signal[i], REFERENCE_WEIGHT))
                proportional_component = np.append(proportional_component, calculate_proportional_component(normalized_error[i], KP))
                TCR = np.append(TCR, TCR[i-1] / (1 + transfer_function_rate[i-1])**(timestamp[i]-timestamp[i-1]))
                ki = phi * (TCR[i] / MCR - 1)
                error_integral = np.append(error_integral, calculate_error_integral(error_integral[i-1], normalized_error[i], timestamp[i], timestamp[i-1]))
                integral_component = np.append(integral_component, calculate_integral_component(error_integral[i], ki))
                previous_error_signal = normalized_error[i-1] if isinstance(normalized_error[i], np.ndarray) else 0
                derivative_component = np.append(derivative_component, calculate_derivative_component(normalized_error[i], previous_error_signal, timestamp[i], timestamp[i-1], INITIAL_KD))
                error_signal_controlled = np.append(error_signal_controlled, calculate_signal_price(proportional_component[i], integral_component[i], derivative_component[i]))
                transfer_function_rate = np.append(transfer_function_rate, calculate_transfer_function_rate(error_signal_controlled[i]))
                
            last_timestamp = timestamp[len(timestamp)-1]
            phi += 0.1

        tcr_mcr_ratio = initial_TCR/MCR
        tcr_mcr_ratios.append(tcr_mcr_ratio)
        phi_values.append(phi)

    return tcr_mcr_ratios, phi_values

def plot_results(tcr_mcr_ratios, phi_values):
    plt.figure()
    plt.scatter(np.array(tcr_mcr_ratios), np.array(phi_values), s=5, c='b', label='Data')
    plt.xlabel('TCR / MCR')
    plt.ylabel('Phi')
    plt.title('TCR / MCR vs Phi')
    plt.grid()
    plt.savefig('phiSim.png')

tcr_mcr_ratios, phi_values = simulate_and_collect_data()
plot_results(tcr_mcr_ratios, phi_values)


==> data/kpSim.py <==
import numpy as np
import matplotlib.pyplot as plt

# Function to calculate error signals
def calculateErrorSignal(weight, referenceWeight):
    errorSignal = (weight - referenceWeight)
    return errorSignal

# Function to normalize the error
def normalizeError(error, referenceWeight):
    if error < 0:
        return error / (-referenceWeight)
    else:
        return error / (1 - referenceWeight)

# Function to calculate proportional rates
def calculateProportionalComponent(errorSignal, kp):
    proportionalComponent = errorSignal * kp
    return proportionalComponent

def calculateErrorIntegral(previousErrorIntegral, errorSignal, timestamp, previousTimestamp):
    errorIntegral = previousErrorIntegral + errorSignal * (timestamp - previousTimestamp)
    return errorIntegral

# Function to calculate integral rates for all error signals with respect to timestamp
def calculateIntegralComponent(errorIntegral, ki):
    integralComponent = errorIntegral * ki
    return integralComponent

# Function to calculate derivative rates
def calculateDerivativeComponent(errorSignal, previousErrorSignal, timestamp, previousTimestamp, kd):
    if timestamp - previousTimestamp > 0:
        derivativeComponent = (errorSignal - previousErrorSignal) / (timestamp - previousTimestamp) * kd
    else:
        derivativeComponent = 0
    return derivativeComponent

# Function to calculate signal rates
def calculateSignalPrice(proportionalComponent, integralComponent, derivativeComponent):
    errorSignalControlled = proportionalComponent + integralComponent + derivativeComponent
    return errorSignalControlled

# Function to calculate transfer function rates
def calculateTransferFunctionRate(errorSignalControlled):
    transferFunctionRate = (1 / (errorSignalControlled - 1) ** 2) - 1
    return transferFunctionRate

# Constants
referenceWeight = 0.5
MCR = 108

kp_values = np.logspace(-1,-1,1)  # Sweep kp values
ki = 0
kd = 0

j = 0

TCR_MCR_ratios = []
Kp = []

for nn in range(MCR, int(1.5 * MCR)):
    j = j + 1
    # Initialize
    TCRinit = np.zeros(j)
    TCRinit[j-1] = nn
    lastTimestamp = 2

    while lastTimestamp > 1:
        # Reset sim
        i = 0
        timestamp = np.array([0, (12*60*60) / (365*24*60*60)])  # Initialize timestamp with two elements
        weight = np.ones(1) * 0.5
        errorSignal = np.zeros(1)
        normalizedError = np.zeros(1)
        proportionalComponent = np.zeros(1)
        errorIntegral = np.zeros(1)
        integralComponent = np.zeros(1)
        derivativeComponent = np.zeros(1)
        errorSignalControlled = np.zeros(1)
        transferFunctionRate = np.zeros(1)
        TCR = np.zeros(1)
        TCR[0] = TCRinit[j-1]

        for kp in kp_values:
            i = 0
            while TCR[i] / MCR >= 1:
                i = i + 1
                timestamp = np.append(timestamp, timestamp[i] + (12*60*60) / (365*24*60*60))
                weight = np.append(weight, 0.7)
                errorSignal = np.append(errorSignal, calculateErrorSignal(weight[i], referenceWeight))
                normalizedError = np.append(normalizedError, normalizeError(errorSignal[i], referenceWeight))
                proportionalComponent = np.append(proportionalComponent, calculateProportionalComponent(normalizedError[i], kp))
                errorIntegral = np.append(errorIntegral, calculateErrorIntegral(errorIntegral[i-1], normalizedError[i], timestamp[i], timestamp[i-1]))
                integralComponent = np.append(integralComponent, calculateIntegralComponent(errorIntegral[i], ki))

                # Handle the case when normalizedError is a scalar
                if isinstance(normalizedError[i], np.ndarray):
                    previousErrorSignal = normalizedError[i-1]
                else:
                    previousErrorSignal = 0

                derivativeComponent = np.append(derivativeComponent, calculateDerivativeComponent(normalizedError[i], previousErrorSignal, timestamp[i], timestamp[i-1], kd))
                errorSignalControlled = np.append(errorSignalControlled, calculateSignalPrice(proportionalComponent[i], integralComponent[i], derivativeComponent[i]))
                transferFunctionRate = np.append(transferFunctionRate, calculateTransferFunctionRate(errorSignalControlled[i]))
                TCR = np.append(TCR, TCR[i-1] / (1 + transferFunctionRate[i-1])**(timestamp[i]-timestamp[i-1]))

        lastTimestamp = timestamp[len(timestamp)-1]

    TCR_MCR_ratio = nn/MCR
    TCR_MCR_ratios.append(TCR_MCR_ratio)
    Kp.append(kp)

# Fit a line to the data
m, b = np.polyfit(TCR_MCR_ratios, Kp, 1)

# Plot results
plt.figure()
plt.scatter(TCR_MCR_ratios, Kp, s=5, c='b', label='Data')
plt.plot(TCR_MCR_ratios, m*np.array(TCR_MCR_ratios)+b, c='r', label='Linear fit: y = {:.2f}x {:+.2f}'.format(m, b))
plt.xlabel('TCR / MCR')
plt.ylabel('Kp')
plt.title('TCR / MCR vs Kp')
plt.grid()
plt.legend(loc='upper left')
plt.savefig('kpSim.png')


==> data/phiSim.py <==
import time
import numpy as np
import matplotlib.pyplot as plt

# Constants
REFERENCE_WEIGHT = 0.5
MCR = 100
KP = 1
KD = 0
TIMESTAMP_INCREMENT = (12*60*60) / (365*24*60*60)

def calculate_error_signal(weight, reference_weight):
    return weight - reference_weight

def normalize_error(error, reference_weight):
    if error < 0:
        return error / (reference_weight)
    else:
        return error / (1 - reference_weight)

def calculate_proportional_component(error_signal, kp):
    return error_signal * kp

def calculate_error_integral(previous_error_integral, ki, error_signal, timestamp, previous_timestamp):
    return previous_error_integral + ki * error_signal * (timestamp - previous_timestamp)

def calculate_integral_component(error_integral):
    return error_integral

def calculate_derivative_component(error_signal, previous_error_signal, timestamp, previous_timestamp, kd):
    if timestamp - previous_timestamp > 0:
        return (error_signal - previous_error_signal) / (timestamp - previous_timestamp) * kd
    else:
        return 0

def calculate_signal_price(proportional_component, integral_component, derivative_component):
    return proportional_component + integral_component + derivative_component

def calculate_transfer_function_rate(error_signal_controlled):
    return 0.15 * error_signal_controlled / (1 - error_signal_controlled)

def simulate_and_collect_data():
    tcr_mcr_ratios = []
    PHI_values = []

    for initial_TCR in np.linspace(1.11 * MCR, 1.6 * MCR, num=20):
        last_timestamp = 2
        PHI = 1

        while last_timestamp > 1:
            i = 0
            timestamp = np.zeros(1)
            weight = np.ones(1) * 0.5
            error_signal = np.zeros(1)
            normalized_error = np.zeros(1)
            proportional_component = np.zeros(1)
            error_integral = np.zeros(1)
            integral_component = np.zeros(1)
            derivative_component = np.zeros(1)
            error_signal_controlled = np.zeros(1)
            transfer_function_rate = np.zeros(1)
            TCR = np.zeros(1)
            TCR[0] = initial_TCR

            while TCR[i] / MCR > 1:
                i += 1
                timestamp = np.append(timestamp, timestamp[i-1] + TIMESTAMP_INCREMENT)
                if weight[i-1] < 0.7:
                    weight = np.append(weight, weight[i-1] + 0.01)
                else:
                    weight = np.append(weight, 0.7)
                error_signal = np.append(error_signal, calculate_error_signal(weight[i], REFERENCE_WEIGHT))
                normalized_error = np.append(normalized_error, normalize_error(error_signal[i], REFERENCE_WEIGHT))
                proportional_component = np.append(proportional_component, calculate_proportional_component(normalized_error[i], KP))
                TCR = np.append(TCR, TCR[i-1] / (1 + transfer_function_rate[i-1])**(timestamp[i]-timestamp[i-1]))
                if PHI * (TCR[i] / MCR - 1) > 0:
                    ki = PHI * (TCR[i] / MCR - 1)
                else:
                    ki = 0
                error_integral = np.append(error_integral, calculate_error_integral(error_integral[i-1], ki, normalized_error[i], timestamp[i], timestamp[i-1]))
                integral_component = np.append(integral_component, calculate_integral_component(error_integral[i]))
                if isinstance(normalized_error[i], np.ndarray):
                    previous_error_signal = normalized_error[i-1]
                else:
                    previous_error_signal = 0
                derivative_component = np.append(derivative_component, calculate_derivative_component(normalized_error[i], previous_error_signal, timestamp[i], timestamp[i-1], KD))
                error_signal_controlled = np.append(error_signal_controlled, calculate_signal_price(proportional_component[i], integral_component[i], derivative_component[i]))
                transfer_function_rate = np.append(transfer_function_rate, calculate_transfer_function_rate(error_signal_controlled[i]))

            print("i:", i)
            last_timestamp = timestamp[len(timestamp)-1]
            print("last_timestamp:", last_timestamp)
            PHI += 0.1
            print("PHI:", PHI)

        tcr_mcr_ratio = initial_TCR/MCR
        tcr_mcr_ratios.append(tcr_mcr_ratio)
        PHI_values.append(PHI)

    return tcr_mcr_ratios, PHI_values

def plot_results(tcr_mcr_ratios, PHI_values):
    plt.figure()
    plt.scatter(np.array(tcr_mcr_ratios), np.array(PHI_values), s=5, c='b', label='Data')
    plt.xlabel('TCR / MCR')
    plt.ylabel('PHI')
    plt.title('TCR / MCR vs PHI')
    plt.grid()
    plt.savefig('PHISim.png')

start_time = time.time()

tcr_mcr_ratios, PHI_values = simulate_and_collect_data()
plot_results(tcr_mcr_ratios, PHI_values)

end_time = time.time()
execution_time = end_time - start_time
print(f"The program took {execution_time} seconds to complete.")

==> data/plot_dai_dsr.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Load your data
df = pd.read_csv('dai-dsr.csv')

# Convert DATE to datetime if it's not already
df['DATE'] = pd.to_datetime(df['DATE'])

# Make sure the DATE column has a UTC timezone
df['DATE'] = df['DATE'].dt.tz_convert('UTC')

# Filter data for the last year
one_year_ago = pd.Timestamp.now().tz_localize('UTC') - pd.Timedelta(days=365)

# Make sure one_year_ago is timezone-aware
one_year_ago = one_year_ago.tz_convert('UTC')

df_last_year = df[df['DATE'] > one_year_ago]

# Plot APY and TVL over time
fig, ax1 = plt.subplots(figsize=(12,6))

color1 = 'green'
ax1.set_xlabel('Date', color='black')
ax1.set_ylabel('Rate (%)', color='black')
line1 = ax1.plot(df_last_year['DATE'], df_last_year['APY'], color=color1, label='APY')
ax1.tick_params(axis='both', colors='black', labelcolor='black')

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color2 = 'blue'
ax2.set_ylabel('Total Value Locked (TVL, $)', color='black')  # we already handled the x-label with ax1
line2 = ax2.plot(df_last_year['DATE'], df_last_year['TVL'], color=color2, label='TVL')
ax2.tick_params(axis='y', colors='black', labelcolor='black')

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.title('DSR Rate and TVL Over Time', color='black')
plt.grid(True)

# Add legend
lines = line1 + line2
labels = [l.get_label() for l in lines]
ax1.legend(lines, labels, loc='upper left')

# Save the plot as a PNG file
plt.savefig('dai_dsr.png')


==> data/plot_gho_data.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Load your data
df = pd.read_csv('GHO-usd-max.csv')

# Convert snapped_at to datetime if it's not already
df['snapped_at'] = pd.to_datetime(df['snapped_at'])

# Make sure the snapped_at column has a UTC timezone
df['snapped_at'] = df['snapped_at'].dt.tz_convert('UTC')

# Filter data for the last year
one_year_ago = pd.Timestamp.now().tz_localize('UTC') - pd.Timedelta(days=365)

# Make sure one_year_ago is timezone-aware
one_year_ago = one_year_ago.tz_convert('UTC')

df_last_year = df[df['snapped_at'] > one_year_ago]

# Plot market cap over time
fig, ax1 = plt.subplots(figsize=(12,6))

color1 = 'green'
ax1.set_xlabel('Date', color='black')
ax1.set_ylabel('Market Cap ($)', color='black')
line1 = ax1.plot(df_last_year['snapped_at'], df_last_year['market_cap'], color=color1, label='Market Cap')
ax1.tick_params(axis='both', colors='black', labelcolor='black')

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis

color2 = 'blue'
ax2.set_ylabel('Price ($)', color='black')  # we already handled the x-label with ax1
line2 = ax2.plot(df_last_year['snapped_at'], df_last_year['price'], color=color2, label='Price')
ax2.tick_params(axis='y', colors='black', labelcolor='black')

fig.tight_layout()  # otherwise the right y-label is slightly clipped
plt.title('$GHO Price and Market Cap Over Time', color='black')
plt.grid(True)

# Add legend
lines = line1 + line2
labels = [l.get_label() for l in lines]
ax1.legend(lines, labels, loc='upper left')

# Save the plot as a PNG file
plt.savefig('gho_data.png')


==> data/plot_lusd_supply_and_aave_rate.py <==
import pandas as pd
import matplotlib.pyplot as plt
import pytz

# Load the first dataset
df1 = pd.read_csv('stablecoinsChains.csv')
df1['Date'] = pd.to_datetime(df1['Date'])
df1.set_index('Date', inplace=True)

# Make sure the index of df1 is in UTC timezone
df1.index = df1.index.tz_localize('UTC')

# Load the second dataset
df2 = pd.read_csv('USDC-1y-Variable borrow rate-ethereum-v3-aavescan-2024-05-04T03_03_35.101Z.csv')
df2['date'] = pd.to_datetime(df2['date'])
df2.set_index('date', inplace=True)

# Make sure the index of df2 is in UTC timezone
df2.index = df2.index.tz_convert('UTC')

# Filter data for the last year
now_utc = pd.Timestamp('now', tz='UTC')
one_year_ago = now_utc - pd.Timedelta(days=365)

df1_last_year = df1[df1.index >= one_year_ago].copy()
df2_last_year = df2[df2.index >= one_year_ago].copy()

# Create a new figure
fig, ax1 = plt.subplots(figsize=(12, 6))

# Calculate 30-day moving averages
df1_last_year.loc[:, 'LUSD Circulating Supply_30day_MA'] = df1_last_year['Total'].rolling(window=30).mean() / 1e8
df2_last_year.loc[:, 'Aave USDC Supply Rate_30day_MA'] = df2_last_year['Variable borrow rate'].rolling(window=30).mean()

# Drop NaN values from both x-axis and y-axis data
df1_last_year_no_na = df1_last_year.dropna(subset=['LUSD Circulating Supply_30day_MA'])
df2_last_year_no_na = df2_last_year.dropna(subset=['Aave USDC Supply Rate_30day_MA'])

# Plot the first dataset (Total column)
color1 = 'blue'
line1 = ax1.plot(df1_last_year.index, df1_last_year['Total'] / 1e8, label='LUSD Circulating Supply', linestyle='--', linewidth=0.8, color=color1)  # Reduced linewidth from 1 to 0.8
line2 = ax1.plot(df1_last_year_no_na.index, df1_last_year_no_na['LUSD Circulating Supply_30day_MA'], label='30-day moving average for LUSD Circulating Supply', linestyle='-', linewidth=2, color='red')

# Set y-axis limits
ax1.set_ylim(bottom=df1_last_year['LUSD Circulating Supply_30day_MA'].min() * 0.8,
             top=df1_last_year['LUSD Circulating Supply_30day_MA'].max() * 1.2)

# Set y-axis label
ax1.set_ylabel('LUSD Circulating Supply (*1e8)', color='black')
ax1.tick_params(axis='both', colors='black', labelcolor='black')

# Create a second y-axis and plot the second dataset (Variable borrow rate column)
ax2 = ax1.twinx()
color2 = 'orange'
line3 = ax2.plot(df2_last_year.index, df2_last_year['Variable borrow rate'], label='Aave USDC Supply Rate', color=color2, linestyle='--', linewidth=0.8)  # Reduced linewidth from 1 to 0.8
line4 = ax2.plot(df2_last_year_no_na.index, df2_last_year_no_na['Aave USDC Supply Rate_30day_MA'], label='30-day moving average for Aave USDC Supply Rate', color='green', linestyle='-', linewidth=2)

# Set second y-axis limits
ax2.set_ylim(bottom=df2_last_year['Aave USDC Supply Rate_30day_MA'].min() * 0.8, top=df2_last_year['Aave USDC Supply Rate_30day_MA'].max() * 1.2)

# Set second y-axis label
ax2.set_ylabel('Aave USDC Supply Rate (%)', color='black')
ax2.tick_params(axis='y', colors='black', labelcolor='black')

# Set x-axis label
ax1.set_xlabel("Date", color='black')

# Set figure title
plt.title("Effects of Interest Rate Arbitrage on Liquity Scaling", color='black')

# Add legend
lines = line1 + line2 + line3 + line4
labels = [l.get_label() for l in lines]
ax1.legend(lines, labels, loc='upper left')

# Adjust the layout of the plot
fig.tight_layout()

# Save the plot as a PNG file
plt.savefig('lusdVsRates.png', dpi=300)


==> data/price-rate/price-rate.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt

# Load the data
df = pd.read_csv('swap-price.csv')

# Extract tokenA and tokenB
tokenA = df['TokenA'].astype(float)
tokenB = df['TokenB'].astype(float)

# Calculate pool weight from tokenA and tokenB
pool_weight = tokenA / (tokenA + tokenB)

# Extract price for plotting
price = df['Price'].astype(float)

# Calculate the weight error
weight_error = pool_weight - 0.5

# Normalize the error as a percentage
normalized_error = weight_error / 0.5

# Set kp variable
kp = 1

# Calculate the proportional gain
proportional_component = kp * normalized_error

# Calculate the interest rate
interest_rate = np.where(
    proportional_component != 1,
    0.15*(proportional_component/(1-proportional_component)),
    0
)

# Plot the interest rate vs price
plt.figure(figsize=(10, 6))
plt.plot(price, interest_rate * 100)
plt.title('Price vs Interest Rate')
plt.xlabel('Price')
plt.ylabel('Interest Rate (%)')
plt.grid(True)
plt.xticks(np.arange(0.97, 1.03, step=0.005))
plt.gca().invert_xaxis()
plt.savefig('price-rate1.png')

plt.figure(figsize=(10, 6))
plt.plot(pool_weight, interest_rate * 100)
plt.title('Pool Weight vs Interest Rate')
plt.xlabel('Weight')
plt.ylabel('Interest Rate (%)')
plt.grid(True)
plt.xticks(np.arange(0, 1.1, step=0.1))
plt.savefig('weight-rate1.png')


==> data/stablemaths.py <==
from decimal import Decimal, getcontext, ROUND_FLOOR

getcontext().prec = 30

def _calculateInvariant(amplificationParameter, balances, roundUp):
    # Convert inputs to Decimal objects
    amplificationParameter = Decimal(amplificationParameter)
    balances = [Decimal(b) for b in balances]

    # Initialize variables
    sum = Decimal(0)
    numTokens = len(balances)
    for i in range(numTokens):
        sum += balances[i]
    if sum == 0:
        return Decimal(0)
    prevInvariant = Decimal(0)
    invariant = sum
    ampTimesTotal = amplificationParameter * numTokens
    AMP_PRECISION = Decimal(10) ** 18

    # Iterate to calculate the invariant
    for i in range(255):
        P_D = numTokens * balances[0]
        for j in range(1, numTokens):
            P_D = (P_D * balances[j] * numTokens) / invariant
            if roundUp:
                P_D = Decimal(P_D).quantize(Decimal(1), rounding=Decimal.ROUND_UP)
            else:
                P_D = Decimal(P_D).quantize(Decimal(1), rounding=ROUND_FLOOR)
        prevInvariant = invariant
        numerator = numTokens * invariant * invariant + (ampTimesTotal * sum * P_D) / AMP_PRECISION
        denominator = (numTokens + 1) * invariant + ((ampTimesTotal - AMP_PRECISION) * P_D) / AMP_PRECISION
        if roundUp:
            invariant = Decimal(numerator / denominator).quantize(Decimal(1), rounding=Decimal.ROUND_UP)
        else:
            invariant = Decimal(numerator / denominator).quantize(Decimal(1), rounding=ROUND_FLOOR)
        print(f"Invariant at iteration {i+1}: {invariant}")
        if invariant > prevInvariant:
            if invariant - prevInvariant <= Decimal(1):
                return invariant
        elif prevInvariant - invariant <= Decimal(1):
            return invariant

    # If the invariant did not converge, throw an error
    raise Exception("STABLE_GET_BALANCE_DIDNT_CONVERGE")




result = _calculateInvariant(400, [25,75], False)
print(result)


==> data/stableswap-price.py <==
import pandas as pd
import matplotlib.pyplot as plt
import re

# Load the data
df = pd.read_csv('stableswap-price.csv')

# Preprocess tokenA and tokenB columns
df['tokenA'] = df['tokenA'].apply(lambda x: eval(re.sub(r'\s+', '', x)))
df['tokenB'] = df['tokenB'].apply(lambda x: eval(re.sub(r'\s+', '', x)))

# Calculate tokenA/(tokenA+tokenB)
df['tokenA_ratio'] = df['tokenA'] / (df['tokenA'] + df['tokenB'])

# Plot the data
plt.figure(figsize=(10, 6))
plt.plot(df['tokenA_ratio'], df['price'], marker='o')
plt.xlabel('Pool Weight')
plt.ylabel('Price ($)')
plt.title('Base Case Token Price vs Pool Weight')
plt.grid(True)

# Save the plot
plt.savefig('stableswap-price.png')


==> data/tf.py <==
import numpy as np
import matplotlib.pyplot as plt

# Define the function with a variable exponent n
def f(m, n):
    return n * m / (1 - m)

# Set the value of n
n = 1

# Generate a range of m values between -0.4 and 0.8
m = np.linspace(-0.8, 0.8, 1000)

# Generate the corresponding r values using the function
r = f(m, n)

# Create the plot
plt.plot(m, r)
plt.xlabel('Pool Imbalance')
plt.ylabel('Interest Rate (%)')
plt.title('Strategy Transfer Function')

# Add a grid to the plot
plt.grid()

# Save the plot as a PNG file
plt.savefig('tf.png')

